Fortuitous BMN Cohomology at Every $N$

Finite-$N$ trace relations can produce $Q$-cohomology classes with no stable large-$N$ ancestor. The brane-fused construction at $SU(3)$ suggests that such states can retain an $SU(2)$ nonabelian core accompanied by scalar hair. We develop this idea into a general construction for every $SU(N)$, $N\geq3$. Starting from the $SU(2)$ threshold operator $O_{24}$, we select pairs of eigenvalues of one scalar and construct corrected two-colour letters whose $Q$-transformations obey the $SU(2)$ rules exactly. Substitution into $O_{24}$ gives a closed rational operator for each pair. Multiplying by eigenvalue-separation factors removes the denominators, and summing over all pairs produces a gauge-invariant polynomial. An exact block-restriction identity recovers a nonzero multiple of $O_{24}$. The restriction maps every stable class to a stable $SU(2)$ class, proving that the resulting operator is non-exact and fortuitous, even when non-Coulombic stable classes are included. This proves the existence of fortuitous BMN cohomology at every $N\geq3$. The construction is an exact algebraic realization of a nonabelian core with scalar dressing.

==> N3_fortuity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30373,        755]
NotebookOptionsPosition[     23737,        641]
NotebookOutlinePosition[     24138,        657]
CellTagsIndexPosition[     24095,        654]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Fortuitous BMN cohomology at N = 3: symbolic verification and explicit \
polynomial representative\
\>", "Title",ExpressionUUID->"d55cdb33-0b6e-4744-b6d3-a3bc61e32b41"],

Cell["\<\
This notebook accompanies \"Fortuitous BMN Cohomology at Every N\". It does \
three things.\
\>", "Text",ExpressionUUID->"42c21db2-26a4-4a6e-b0f7-16cbfe9e7761"],

Cell["\<\
Section 1 verifies symbolically that the SU(2) threshold operator O24 is \
Q-closed for arbitrary traceless 2x2 letters.\
\>", "Text",ExpressionUUID->"066b3bf9-fe39-42d5-8985-8251cdbfceba"],

Cell["\<\
Section 2 verifies symbolically, for an arbitrary traceless 3x3 matrix phi1, \
every matrix identity used in the N = 3 construction: the spectral \
projectors, the inverse commutator, and Q K = E.\
\>", "Text",ExpressionUUID->"804c180a-717b-4e81-9e4e-3080ac87f5dc"],

Cell["\<\
Section 3 constructs the explicit polynomial representative O_3^(K) = h0 \
tr[chi'(phi1)^(K-13)] + h1 tr[phi1 chi'(phi1)^(K-13)] + h2 tr[phi1^2 \
chi'(phi1)^(K-13)], and checks it against an independent eigenbasis \
implementation, Q-closure and the block-restriction detector.\
\>", "Text",ExpressionUUID->"6dceb8f0-7328-4339-a0c3-deeb0965cc0c"],

Cell["\<\
Sections 1 and 2 are proofs: every check is an identity between polynomials \
with symbolic entries. Section 3 builds the operator from formulas valid for \
any letters and then tests it on exact rational data.\
\>", "Text",ExpressionUUID->"99483573-0410-4be6-87ac-b69c0750cfdb"],

Cell["\<\
Conventions. Q phi^m = 0, Q psi_m = [phi^(m+1), phi^(m+2)], indices mod 3. \
The overall constant -16 i of O24 is dropped. Fermions are handled by \
polarisation: a fermionic letter is written psi_m = Sum_a theta_a C[a, m] \
with five Grassmann generators theta_1, ..., theta_5 and ordinary matrices \
C[a, m], and an operator with five fermions is represented by its coefficient \
of theta_1 theta_2 theta_3 theta_4 theta_5. This coefficient is an \
alternating multilinear function of the five \"fermion vectors\" V[[a]] = \
{C[a,1], C[a,2], C[a,3]}, which determines the operator completely. To \
compute Q of an operator, replace one fermion vector by {Q psi_1, Q psi_2, Q \
psi_3}: this is the coefficient of eta theta_1 ... theta_4 after the shift \
psi -> psi + eta Q psi.\
\>", "Text",ExpressionUUID->"f812f8b5-8779-4405-b0e7-046f0998df65"],

Cell[CellGroupData[{

Cell["0. Helper functions", "Section",ExpressionUUID->"ae6890e0-1703-4c62-8d69-b99680a82705"],

Cell["\<\
comm[a_, b_] := a . b - b . a;

(* sign of a permutation, by counting inversions *)
sig[p_List] := (-1)^Sum[If[p[[i]] > p[[j]], 1, 0], {i, 1, Length[p] - 1}, {j, \
i + 1, Length[p]}];

(* traceless n x n matrix with symbolic entries s[i, j] *)
tlMat[s_, n_] := Table[If[i == n && j == n, -Sum[s[k, k], {k, 1, n - 1}], \
s[i, j]], {i, n}, {j, n}];

(* Q acting on a set of three scalar letters gives the fermion vector {Q \
psi_1, Q psi_2, Q psi_3} *)
qVec[ph_] := {comm[ph[[2]], ph[[3]]], comm[ph[[3]], ph[[1]]], comm[ph[[1]], \
ph[[2]]]};

(* reduce a polynomial in x modulo chi(x) = x^3 + e2 x - e3 *)
redChi[expr_, e2_, e3_] := FixedPoint[Expand[# /. x^k_Integer /; k >= 3 :> \
x^(k - 3) (-e2 x + e3)] &, Expand[expr]];

zeroQ[expr_] := AllTrue[Flatten[{expr}], Together[Expand[#]] === 0 &];\
\>", "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"88563ad5-ed8a-4567-85fc-cf6605d68d67"],

Cell["\<\
O24 in trace form. Lphi = {L1, L2, L3} are the scalar letters, and F[k, m] is \
the matrix used for the k-th fermion occurrence (k = 1..5, in the written \
order) of species m. The factor tr(Psi A^m) is written as tr(F Lphi) - tr(F) \
tr(Lphi)/2, so the scalar letters need not be traceless; for traceless \
letters the second term vanishes. Each term of O24 is weighted by d^(6 - 2 \
n1), where n1 is the number of psi_1 occurrences in that term. With d = 1 \
this is O24 itself. Section 3 uses this weight to clear denominators: every \
monomial then carries exactly d^13.\
\>", "Text",ExpressionUUID->"a7a378f4-bafa-4d08-97a9-e24f9c130eeb"],

Cell["\<\
o24core[Lphi_, F_, d_] := Sum[
   With[{a = c3[[1]], b = c3[[2]], c = c3[[3]]},
    Module[{xf, w, t2, t3},
     xf[k_, m_, mm_] := Tr[F[k, m] . Lphi[[mm]]] - Tr[F[k, m]] \
Tr[Lphi[[mm]]]/2;
     w[spec_] := d^(6 - 2 Count[spec, 1]);
     t2 = xf[2, c, a];
     t3 = Tr[F[3, b] . F[4, a] . F[5, a]];
     w[{a, c, b, a, a}] xf[1, a, a] t2 t3 - w[{b, c, b, a, a}] xf[1, b, b] t2 \
t3]],
   {c3, {{1, 2, 3}, {2, 3, 1}, {3, 1, 2}}}];

(* coefficient of theta_1 ... theta_5, for five fermion vectors V.
   The occurrence function is written with slots (#1, #2): named Function \
parameters
   would be captured by the pattern variables inside o24core. *)
grass[core_, V_] := Total[Table[With[{q = perm}, sig[q] core[V[[q[[#1]], #2]] \
&]], {perm, Permutations[Range[5]]}]];

O24[A_, V_] := grass[o24core[A, #, 1] &, V];\
\>", "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"1c80a7af-c164-43ad-b4ca-87c7053bea78"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
1. SU(2): Q-closure of O24 for arbitrary letters (symbolic proof)\
\>", "Section",ExpressionUUID->"c967615a-bf3c-4f94-830b-6ec63099c890"],

Cell[CellGroupData[{

Cell["\<\
A2 = Table[tlMat[aS[m], 2], {m, 3}];
V2 = Table[tlMat[fS[r, m], 2], {r, 4}, {m, 3}];
QO24 = O24[A2, Prepend[V2, qVec[A2]]];
Print[\"Q O24 = 0 for arbitrary traceless 2x2 letters: \", Expand[QO24] === \
0];\
\>", "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"d5d02859-abc4-48af-b963-cd42b1a4ee53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q O24 = 0 for arbitrary traceless 2x2 letters: \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm["Q O24 = 0 for arbitrary traceless 2x2 letters: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535697402152*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"d81dd7fc-591b-4389-95ea-5913c852df11"]
}, Open  ]],

Cell["\<\
Controls. The check is not vacuous: O24 itself is nonzero, and a single term \
of O24 is not Q-closed.\
\>", "Text",ExpressionUUID->"d8a02800-0b91-4837-9135-b62578fc20fe"],

Cell[CellGroupData[{

Cell["\<\
SeedRandom[7];
rndTL[n_, r_] := Module[{m = RandomInteger[{-r, r}, {n, n}]}, m - Tr[m] \
Table[If[i == n && j == n, 1, 0], {i, n}, {j, n}]];
rnd2[] := rndTL[2, 4];
A2n = Table[rnd2[], {3}];
V2n = Table[rnd2[], {5}, {3}];
Print[\"O24 on random integer letters (nonzero): \", O24[A2n, V2n]];
oneTerm[Lphi_, F_] := (Tr[F[1, 1] . Lphi[[1]]] - Tr[F[1, 2] . Lphi[[2]]]) \
Tr[F[2, 3] . Lphi[[1]]] Tr[F[3, 2] . F[4, 1] . F[5, 1]];
Print[\"Q of a single term (nonzero): \", grass[oneTerm[A2n, #] &, \
Prepend[Take[V2n, 4], qVec[A2n]]]];\
\>", "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"e6c64ebe-d149-4b3d-97bd-cdfa200e5980"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"O24 on random integer letters (nonzero): \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"-", "495964"}]}],
  SequenceForm["O24 on random integer letters (nonzero): ", -495964],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357008086743`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e43f9afd-a2db-4bf9-bcaa-21e2a9b3fe0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q of a single term (nonzero): \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "80844"}]}],
  SequenceForm["Q of a single term (nonzero): ", -80844],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357008112164`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"826d318d-2fb2-47b5-8063-4bb349458638"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
2. N = 3: the matrix identities used in the construction (symbolic proof)\
\>", "Section",ExpressionUUID->"507398d3-10ad-41bf-8041-230a93ae940b"],

Cell["\<\
phi1 is an arbitrary traceless 3x3 matrix. Write chi(x) = det(x - phi1) = x^3 \
+ e2 x - e3. The spectator eigenvalue is denoted x. An identity that holds \
for every eigenvalue x of phi1 is proved by showing that the polynomial in x \
has zero remainder modulo chi(x). On the regular locus the three eigenvalues \
are distinct, so a remainder of degree < 3 vanishing at all of them is zero.\
\>", "Text",ExpressionUUID->"510aadf2-4372-40f4-a335-8b252061834e"],

Cell["\<\
Numerators used throughout, with Delta(x) = chi'(x) = 3 x^2 + e2:\
\>", "Text",ExpressionUUID->"89b64b4e-ec9a-49f9-bb43-16e3abd0ffc4"],

Cell["\<\
PiN = Delta * (projector onto the spectator) = phi1^2 + x phi1 + (x^2 + e2),\
\>", "Text",ExpressionUUID->"487a5268-f90d-4c65-893f-7be5e9ed1171"],

Cell["PN  = Delta * P_S = Delta - PiN = 2 x^2 - x phi1 - phi1^2,", "Text",ExpressionUUID->"e3b24b98-dedd-48c7-9c8d-5639c20bb189"],

Cell["vt  = Delta * v(phi1) = -(phi1 + 2 x).", "Text",ExpressionUUID->"f201eee3-6630-492e-aef0-7e0dcdb211a1"],

Cell[CellGroupData[{

Cell["\<\
id3 = IdentityMatrix[3];
phi1 = tlMat[pS, 3];
e2 = Expand[-Tr[phi1 . phi1]/2];
e3 = Expand[Det[phi1]];
del = 3 x^2 + e2;
PiN = phi1 . phi1 + x phi1 + (x^2 + e2) id3;
PN = del id3 - PiN;
vt = -(phi1 + 2 x id3);
redZeroQ[m_] := AllTrue[Flatten[{m}], redChi[#, e2, e3] === 0 &];

Print[\"Cayley-Hamilton with these e2, e3: \", zeroQ[MatrixPower[phi1, 3] + \
e2 phi1 - e3 id3]];
Print[\"Pi_c^2 = Pi_c:            \", redZeroQ[PiN . PiN - del PiN]];
Print[\"phi1 Pi_c = x Pi_c:       \", redZeroQ[phi1 . PiN - x PiN]];
Print[\"tr Pi_c = 1:              \", redZeroQ[Tr[PiN] - del]];
Print[\"P_S Pi_c = 0:             \", redZeroQ[PN . PiN]];
Print[\"P_S = -(phi1+2x)(phi1-x)/Delta: \", zeroQ[PN + (phi1 + 2 x id3) . \
(phi1 - x id3)]];\
\>", "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"f83b2d9a-0c00-4ef0-9b49-a49476c0c1d3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cayley-Hamilton with these e2, e3: \"\>", "\[InvisibleSpace]", 
   "True"}],
  SequenceForm["Cayley-Hamilton with these e2, e3: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357090308266`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"b25b09b3-545d-48f8-8a94-aee78aede621"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Pi_c^2 = Pi_c:            \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["Pi_c^2 = Pi_c:            ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535709033557*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"51f9b274-2568-44b0-b3bf-715d1002e03d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"phi1 Pi_c = x Pi_c:       \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["phi1 Pi_c = x Pi_c:       ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357090357213`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"485c7099-6946-481d-9b8f-f1417766261d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"tr Pi_c = 1:              \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["tr Pi_c = 1:              ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357090367994`*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"f0919404-863e-4b1c-819c-40827379f8fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P_S Pi_c = 0:             \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["P_S Pi_c = 0:             ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357090378*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"2c265c3b-b50c-4ae3-b7c2-644316ebde7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"P_S = -(phi1+2x)(phi1-x)/Delta: \"\>", "\[InvisibleSpace]", 
   "True"}],
  SequenceForm["P_S = -(phi1+2x)(phi1-x)/Delta: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535709038803*^9},
 CellLabel->
  "During evaluation of \
In[49]:=",ExpressionUUID->"e107ea88-5b4b-4df2-bd8d-952cd054cddb"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Inverse commutator: X = P_S v(phi1) Y P'_S solves [phi1, X] = P_S Y P'_S for \
arbitrary Y. In numerators: [phi1, PN vt Y PiN] = Delta PN Y PiN.\
\>", "Text",ExpressionUUID->"9286bc04-9ab4-4b6b-a1f4-e8abcfbcceba"],

Cell[CellGroupData[{

Cell["\<\
Ymat = Table[yS[i, j], {i, 3}, {j, 3}];
Print[\"[phi1, X] = P_S Y P'_S:   \", redZeroQ[comm[phi1, PN . vt . Ymat . \
PiN] - del PN . Ymat . PiN]];\
\>", "Input",
 CellLabel->"In[65]:=",ExpressionUUID->"ae8faafa-a3cd-44a5-bed0-44384d90fd54"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"[phi1, X] = P_S Y P'_S:   \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["[phi1, X] = P_S Y P'_S:   ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357128415537`*^9},
 CellLabel->
  "During evaluation of \
In[65]:=",ExpressionUUID->"a1e76416-3b5b-4b19-b28a-f4651623382a"]
}, Open  ]],

Cell["\<\
The key identity Q K = E, with K = X3 phi3 P + X2 phi2 P and E = P phi2 P' \
phi3 P - P phi3 P' phi2 P. Both sides are bilinear in (phi2, phi3), so it \
suffices to check every pair of elementary matrices; phi1 stays fully \
symbolic. In numerators the identity reads\
\>", "Text",ExpressionUUID->"4c8b05fd-ca60-4314-a046-46d234397f93"],

Cell["\<\
PN vt [phi1, phi2] PiN phi3 PN + PN vt [phi3, phi1] PiN phi2 PN = Delta (PN \
phi2 PiN phi3 PN - PN phi3 PiN phi2 PN).\
\>", "Text",ExpressionUUID->"b3178df0-b2db-4f1c-a073-f3dd5a323449"],

Cell[CellGroupData[{

Cell["\<\
eMat[i_, j_] := Table[If[r == i && s == j, 1, 0], {r, 3}, {s, 3}];
qkCheck[ph2_, ph3_] := redZeroQ[
   PN . vt . comm[phi1, ph2] . PiN . ph3 . PN + PN . vt . comm[ph3, phi1] . \
PiN . ph2 . PN
    - del (PN . ph2 . PiN . ph3 . PN - PN . ph3 . PiN . ph2 . PN)];
Print[\"Q K = E (all 81 basis pairs): \", \
AllTrue[Flatten[Table[qkCheck[eMat[i, j], eMat[k, l]], {i, 3}, {j, 3}, {k, \
3}, {l, 3}]], TrueQ]];\
\>", "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"0b5a400c-db28-4f6a-835f-7aa7cf7196d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q K = E (all 81 basis pairs): \"\>", "\[InvisibleSpace]", 
   "True"}],
  SequenceForm["Q K = E (all 81 basis pairs): ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357245900297`*^9},
 CellLabel->
  "During evaluation of \
In[67]:=",ExpressionUUID->"05e9bcf6-e9b3-4528-b3ac-a9a77190e52e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. The explicit polynomial representative at N = 3", "Section",ExpressionUUID->"6009d841-e5d9-4abd-9627-6ef32da486f0"],

Cell["\<\
Formula. For each spectator eigenvalue x = lambda_c, the corrected letters in \
trace (\"left-projected\") form are\
\>", "Text",ExpressionUUID->"8b08af7c-4d9e-4150-a135-c303ba27134b"],

Cell["\<\
L^m = PN phi^m,  F_2 = PN psi_2,  F_3 = PN psi_3,  F_1 = PN (Delta^2 psi_1 - \
vt (psi_3 PiN phi^3 + psi_2 PiN phi^2)).\
\>", "Text",ExpressionUUID->"49b6f344-bf46-46bd-afa3-ae2e0671bb44"],

Cell["\<\
Substituting them into O24, with each term weighted by Delta^(6 - 2 n1), \
gives a polynomial H(x) = Delta(x)^13 O_S. It is a polynomial because each \
monomial carries exactly 7 + 2 n1 powers of 1/Delta from its letters, n1 <= \
3. Reduce H(x) = h0 + h1 x + h2 x^2 modulo chi(x). Summing Delta^K O_S over \
the three spectators then gives\
\>", "Text",ExpressionUUID->"3c35f39b-6a9e-4943-bea8-15f121dc2911"],

Cell["\<\
O_3^(K) = Sum_c chi'(lambda_c)^(K-13) H(lambda_c) = h0 tr[M] + h1 tr[phi1 M] \
+ h2 tr[phi1^2 M],  M = (3 phi1^2 + e2)^(K-13),\
\>", "Text",
 CellChangeTimes->{{4.00153572834629*^9, 
  4.0015357298336773`*^9}},ExpressionUUID->"8f4dfd22-1da6-42db-b9b1-\
f6f0ee2bdb4a"],

Cell["\<\
a gauge-invariant polynomial in the BMN letters for every K >= 13. The \
coefficients h0, h1, h2 do not depend on K.\
\>", "Text",ExpressionUUID->"a83f1059-6f29-460a-a4da-df7826eb6c15"],

Cell["\<\
Hpoly[ph_, V_] := Module[{f1 = ph[[1]], e2l, d, Pc, P, v, L, eff},
   e2l = -Tr[f1 . f1]/2;
   d = 3 x^2 + e2l;
   Pc = f1 . f1 + x f1 + (x^2 + e2l) id3;
   P = d id3 - Pc;
   v = -(f1 + 2 x id3);
   L = Table[P . ph[[m]], {m, 3}];
   eff[w_] := {P . (d^2 w[[1]] - v . (w[[3]] . Pc . ph[[3]] + w[[2]] . Pc . \
ph[[2]])), P . w[[2]], P . w[[3]]};
   Expand[grass[o24core[L, #, d] &, Map[eff, V]]]];

hCoeffs[ph_, V_] := Module[{f1 = ph[[1]], e2l, e3l, r},
   e2l = Expand[-Tr[f1 . f1]/2]; e3l = Expand[Det[f1]];
   r = redChi[Hpoly[ph, V], e2l, e3l];
   {Coefficient[r, x, 0], Coefficient[r, x, 1], Coefficient[r, x, 2]}];

O3poly[ph_, V_, K_] := Module[{f1 = ph[[1]], h, M},
   h = hCoeffs[ph, V];
   (* repeated multiplication, not MatrixPower: chi'(phi1) is singular when \
phi1 has a repeated eigenvalue *)
   M = Nest[(3 f1 . f1 - Tr[f1 . f1]/2 id3) . # &, id3, K - 13];
   Expand[h[[1]] Tr[M] + h[[2]] Tr[f1 . M] + h[[3]] Tr[f1 . f1 . M]]];\
\>", "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"75fed641-1da5-4ade-8d70-c01deccc3b7b"],

Cell[CellGroupData[{

Cell["3a. Comparison with an independent eigenbasis implementation", \
"Subsection",ExpressionUUID->"bdcb99e6-f2ff-4fee-9fc3-929cd4d2e13b"],

Cell["\<\
Independent check. This implementation works in an eigenbasis of phi1 and \
divides off-diagonal entries by eigenvalue differences, exactly as in the \
Higgs-phase picture. It uses no projector polynomials. phi1 is taken with \
rational eigenvalues so the comparison is exact.\
\>", "Text",ExpressionUUID->"c5772ab9-a7ff-4221-9bcf-b23f9067a4e3"],

Cell[CellGroupData[{

Cell["\<\
O3spectral[ph_, V_, K_, Vm_, lam_] := Module[{Vi = Inverse[Vm], phE, VE, tot \
= 0},
   phE = Map[Vi . # . Vm &, ph];
   VE = Map[Function[w, Map[Vi . # . Vm &, w]], V];
   Do[
    Module[{S = Complement[{1, 2, 3}, {c}], blk, tl, Ah, effE, dS},
     blk[m_] := m[[S, S]];
     tl[m_] := m - Tr[m]/2 IdentityMatrix[2];
     Ah = Table[tl[blk[phE[[m]]]], {m, 3}];
     effE[w_] := Module[{Kc},
       Kc = Table[(w[[3]][[S[[i]], c]] phE[[3]][[c, S[[j]]]] + \
w[[2]][[S[[i]], c]] phE[[2]][[c, S[[j]]]])/(lam[[S[[i]]]] - lam[[c]]), {i, \
2}, {j, 2}];
       {tl[blk[w[[1]]] - Kc], tl[blk[w[[2]]]], tl[blk[w[[3]]]]}];
     dS = (lam[[S[[1]]]] - lam[[c]]) (lam[[S[[2]]]] - lam[[c]]);
     tot += dS^K O24[Ah, Map[effE, VE]]],
    {c, 3}];
   tot];

SeedRandom[11];
rnd3[] := rndTL[3, 3];
lam = {2, -5, 3};
Vm = {{1, 2, 0}, {0, 1, -1}, {1, 0, 1}};
ph = {Vm . DiagonalMatrix[lam] . Inverse[Vm], rnd3[], rnd3[]};
V5 = Table[rnd3[], {5}, {3}];
Print[\"H(x) is a polynomial in x: \", PolynomialQ[Hpoly[ph, V5], x]];
Print[\"Polynomial formula = eigenbasis sum (K = 13): \", O3poly[ph, V5, 13] \
== O3spectral[ph, V5, 13, Vm, lam]];
Print[\"Polynomial formula = eigenbasis sum (K = 15): \", O3poly[ph, V5, 15] \
== O3spectral[ph, V5, 15, Vm, lam]];\
\>", "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"2c9cc957-365c-44cb-8415-d3bdbea24267"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H(x) is a polynomial in x: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["H(x) is a polynomial in x: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535740465026*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"e2c3c223-0efc-4baa-94f7-fd6c052f912b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Polynomial formula = eigenbasis sum (K = 13): \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm["Polynomial formula = eigenbasis sum (K = 13): ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.00153574802501*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"3f2f6fb1-834c-4c1e-96c8-ad2ab228376c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Polynomial formula = eigenbasis sum (K = 15): \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm["Polynomial formula = eigenbasis sum (K = 15): ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535755890236*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"7b6ce703-b737-4c28-bc02-fe27c736b56b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3b. Q-closure of the polynomial representative", "Subsection",ExpressionUUID->"14f45c2c-154e-4348-a6be-5d310defecd7"],

Cell["\<\
Replace one fermion vector by Q psi. The result must vanish identically. Here \
phi1 is a generic integer matrix, with irrational eigenvalues.\
\>", "Text",ExpressionUUID->"ef872748-8742-46fe-9c81-3cae772a8b08"],

Cell[CellGroupData[{

Cell["\<\
ph = {rnd3[], rnd3[], rnd3[]};
V4 = Table[rnd3[], {4}, {3}];
Print[\"Q O_3^(13) = 0: \", O3poly[ph, Prepend[V4, qVec[ph]], 13] === 0];
Print[\"Q O_3^(14) = 0: \", O3poly[ph, Prepend[V4, qVec[ph]], 14] === 0];
Print[\"O_3^(13) itself is nonzero: \", O3poly[ph, Prepend[V4, rnd3[] & /@ \
Range[3]], 13] =!= 0];\
\>", "Input",
 CellLabel->"In[86]:=",ExpressionUUID->"2cc04e67-2416-459f-a09e-d10d058e946a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q O_3^(13) = 0: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["Q O_3^(13) = 0: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357633041334`*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"59fd95ea-033c-4b3f-a41a-6fe933ae5299"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Q O_3^(14) = 0: \"\>", "\[InvisibleSpace]", "True"}],
  SequenceForm["Q O_3^(14) = 0: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535768310255*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"5b88b462-abbc-409a-984c-2e834e9cd8af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"O_3^(13) itself is nonzero: \"\>", "\[InvisibleSpace]", 
   "True"}],
  SequenceForm["O_3^(13) itself is nonzero: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.0015357740134745`*^9},
 CellLabel->
  "During evaluation of \
In[86]:=",ExpressionUUID->"ae5a0136-affa-4285-8e36-8f52ab8a8ab0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3c. The block-restriction detector, exactly in t", "Subsection",ExpressionUUID->"c35c28ac-0b1b-472b-a618-8ae21a9c35f9"],

Cell["\<\
Block restriction: phi1 -> (varphi1 + t) + (-2t), phi^(2,3) -> varphi^(2,3) + \
0, psi_m -> chi_m + 0. The paper proves rho_t(O_3^(K)) = (9 t^2 - u)^K \
O24(varphi; chi), with u = tr(varphi1^2)/2. Here the identity is checked as a \
polynomial identity in t.\
\>", "Text",ExpressionUUID->"140d3b77-fd9c-46da-ac06-0d27859289da"],

Cell[CellGroupData[{

Cell["\<\
emb[m_, s_] := Table[Which[i <= 2 && j <= 2, m[[i, j]], i == 3 && j == 3, s, \
True, 0], {i, 3}, {j, 3}];
vph = Table[rnd2[], {3}];
(* redraw the block until u != 0, so the test is at a generic point (the \
identity holds for u = 0 too) *)
While[Tr[vph[[1]] . vph[[1]]] == 0, vph[[1]] = rnd2[]];
vch = Table[rnd2[], {5}, {3}];
phB = {emb[vph[[1]] + t IdentityMatrix[2], -2 t], emb[vph[[2]], 0], \
emb[vph[[3]], 0]};
VB = Map[Function[w, Map[emb[#, 0] &, w]], vch];
u = Tr[vph[[1]] . vph[[1]]]/2;
Print[\"rho_t(O_3^(13)) = (9t^2-u)^13 O24: \", Expand[O3poly[phB, VB, 13] - \
(9 t^2 - u)^13 O24[vph, vch]] === 0];\
\>", "Input",
 CellLabel->"In[91]:=",ExpressionUUID->"36152b77-a0fd-4920-9712-6664c720d0f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"rho_t(O_3^(13)) = (9t^2-u)^13 O24: \"\>", "\[InvisibleSpace]", 
   "True"}],
  SequenceForm["rho_t(O_3^(13)) = (9t^2-u)^13 O24: ", True],
  Editable->False]], "Print",
 CellChangeTimes->{4.001535782483021*^9},
 CellLabel->
  "During evaluation of \
In[91]:=",ExpressionUUID->"aab858a9-b2de-483c-abcc-629212ce3a72"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{960, 472},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"15d6eefc-7f50-4990-adec-8857c0475c95"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 178, 3, 222, "Title",ExpressionUUID->"d55cdb33-0b6e-4744-b6d3-a3bc61e32b41"],
Cell[761, 27, 170, 3, 34, "Text",ExpressionUUID->"42c21db2-26a4-4a6e-b0f7-16cbfe9e7761"],
Cell[934, 32, 199, 3, 34, "Text",ExpressionUUID->"066b3bf9-fe39-42d5-8985-8251cdbfceba"],
Cell[1136, 37, 275, 4, 56, "Text",ExpressionUUID->"804c180a-717b-4e81-9e4e-3080ac87f5dc"],
Cell[1414, 43, 356, 5, 56, "Text",ExpressionUUID->"6dceb8f0-7328-4339-a0c3-deeb0965cc0c"],
Cell[1773, 50, 289, 4, 56, "Text",ExpressionUUID->"99483573-0410-4be6-87ac-b69c0750cfdb"],
Cell[2065, 56, 858, 12, 144, "Text",ExpressionUUID->"f812f8b5-8779-4405-b0e7-046f0998df65"],
Cell[CellGroupData[{
Cell[2948, 72, 93, 0, 67, "Section",ExpressionUUID->"ae6890e0-1703-4c62-8d69-b99680a82705"],
Cell[3044, 74, 898, 22, 267, "Input",ExpressionUUID->"88563ad5-ed8a-4567-85fc-cf6605d68d67"],
Cell[3945, 98, 653, 9, 100, "Text",ExpressionUUID->"a7a378f4-bafa-4d08-97a9-e24f9c130eeb"],
Cell[4601, 109, 919, 22, 284, "Input",ExpressionUUID->"1c80a7af-c164-43ad-b4ca-87c7053bea78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5557, 136, 147, 2, 67, "Section",ExpressionUUID->"c967615a-bf3c-4f94-830b-6ec63099c890"],
Cell[CellGroupData[{
Cell[5729, 142, 309, 7, 80, "Input",ExpressionUUID->"d5d02859-abc4-48af-b963-cd42b1a4ee53"],
Cell[6041, 151, 387, 9, 22, "Print",ExpressionUUID->"d81dd7fc-591b-4389-95ea-5913c852df11"]
}, Open  ]],
Cell[6443, 163, 181, 3, 34, "Text",ExpressionUUID->"d8a02800-0b91-4837-9135-b62578fc20fe"],
Cell[CellGroupData[{
Cell[6649, 170, 631, 13, 148, "Input",ExpressionUUID->"e6c64ebe-d149-4b3d-97bd-cdfa200e5980"],
Cell[CellGroupData[{
Cell[7305, 187, 401, 10, 22, "Print",ExpressionUUID->"e43f9afd-a2db-4bf9-bcaa-21e2a9b3fe0b"],
Cell[7709, 199, 373, 9, 22, "Print",ExpressionUUID->"826d318d-2fb2-47b5-8063-4bb349458638"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8143, 215, 155, 2, 67, "Section",ExpressionUUID->"507398d3-10ad-41bf-8041-230a93ae940b"],
Cell[8301, 219, 470, 6, 78, "Text",ExpressionUUID->"510aadf2-4372-40f4-a335-8b252061834e"],
Cell[8774, 227, 144, 2, 34, "Text",ExpressionUUID->"89b64b4e-ec9a-49f9-bb43-16e3abd0ffc4"],
Cell[8921, 231, 155, 2, 34, "Text",ExpressionUUID->"487a5268-f90d-4c65-893f-7be5e9ed1171"],
Cell[9079, 235, 129, 0, 34, "Text",ExpressionUUID->"e3b24b98-dedd-48c7-9c8d-5639c20bb189"],
Cell[9211, 237, 109, 0, 34, "Text",ExpressionUUID->"f201eee3-6630-492e-aef0-7e0dcdb211a1"],
Cell[CellGroupData[{
Cell[9345, 241, 834, 20, 284, "Input",ExpressionUUID->"f83b2d9a-0c00-4ef0-9b49-a49476c0c1d3"],
Cell[CellGroupData[{
Cell[10204, 265, 365, 9, 22, "Print",ExpressionUUID->"b25b09b3-545d-48f8-8a94-aee78aede621"],
Cell[10572, 276, 341, 8, 22, "Print",ExpressionUUID->"51f9b274-2568-44b0-b3bf-715d1002e03d"],
Cell[10916, 286, 343, 8, 22, "Print",ExpressionUUID->"485c7099-6946-481d-9b8f-f1417766261d"],
Cell[11262, 296, 343, 8, 22, "Print",ExpressionUUID->"f0919404-863e-4b1c-819c-40827379f8fc"],
Cell[11608, 306, 339, 8, 22, "Print",ExpressionUUID->"2c265c3b-b50c-4ae3-b7c2-644316ebde7f"],
Cell[11950, 316, 357, 9, 22, "Print",ExpressionUUID->"e107ea88-5b4b-4df2-bd8d-952cd054cddb"]
}, Open  ]]
}, Open  ]],
Cell[12334, 329, 223, 3, 34, "Text",ExpressionUUID->"9286bc04-9ab4-4b6b-a1f4-e8abcfbcceba"],
Cell[CellGroupData[{
Cell[12582, 336, 250, 5, 46, "Input",ExpressionUUID->"ae8faafa-a3cd-44a5-bed0-44384d90fd54"],
Cell[12835, 343, 343, 8, 22, "Print",ExpressionUUID->"a1e76416-3b5b-4b19-b28a-f4651623382a"]
}, Open  ]],
Cell[13193, 354, 346, 5, 56, "Text",ExpressionUUID->"4c8b05fd-ca60-4314-a046-46d234397f93"],
Cell[13542, 361, 197, 3, 34, "Text",ExpressionUUID->"b3178df0-b2db-4f1c-a073-f3dd5a323449"],
Cell[CellGroupData[{
Cell[13764, 368, 508, 10, 97, "Input",ExpressionUUID->"0b5a400c-db28-4f6a-835f-7aa7cf7196d9"],
Cell[14275, 380, 355, 9, 22, "Print",ExpressionUUID->"05e9bcf6-e9b3-4528-b3ac-a9a77190e52e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14679, 395, 124, 0, 67, "Section",ExpressionUUID->"6009d841-e5d9-4abd-9627-6ef32da486f0"],
Cell[14806, 397, 194, 3, 34, "Text",ExpressionUUID->"8b08af7c-4d9e-4150-a135-c303ba27134b"],
Cell[15003, 402, 198, 3, 34, "Text",ExpressionUUID->"49b6f344-bf46-46bd-afa3-ae2e0671bb44"],
Cell[15204, 407, 418, 6, 78, "Text",ExpressionUUID->"3c35f39b-6a9e-4943-bea8-15f121dc2911"],
Cell[15625, 415, 277, 6, 34, "Text",ExpressionUUID->"8f4dfd22-1da6-42db-b9b1-f6f0ee2bdb4a"],
Cell[15905, 423, 195, 3, 34, "Text",ExpressionUUID->"a83f1059-6f29-460a-a4da-df7826eb6c15"],
Cell[16103, 428, 1049, 24, 352, "Input",ExpressionUUID->"75fed641-1da5-4ade-8d70-c01deccc3b7b"],
Cell[CellGroupData[{
Cell[17177, 456, 139, 1, 54, "Subsection",ExpressionUUID->"bdcb99e6-f2ff-4fee-9fc3-929cd4d2e13b"],
Cell[17319, 459, 355, 5, 78, "Text",ExpressionUUID->"c5772ab9-a7ff-4221-9bcf-b23f9067a4e3"],
Cell[CellGroupData[{
Cell[17699, 468, 1340, 32, 437, "Input",ExpressionUUID->"2c9cc957-365c-44cb-8415-d3bdbea24267"],
Cell[CellGroupData[{
Cell[19064, 504, 343, 8, 22, "Print",ExpressionUUID->"e2c3c223-0efc-4baa-94f7-fd6c052f912b"],
Cell[19410, 514, 384, 9, 22, "Print",ExpressionUUID->"3f2f6fb1-834c-4c1e-96c8-ad2ab228376c"],
Cell[19797, 525, 385, 9, 22, "Print",ExpressionUUID->"7b6ce703-b737-4c28-bc02-fe27c736b56b"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20243, 541, 123, 0, 54, "Subsection",ExpressionUUID->"14f45c2c-154e-4348-a6be-5d310defecd7"],
Cell[20369, 543, 221, 3, 56, "Text",ExpressionUUID->"ef872748-8742-46fe-9c81-3cae772a8b08"],
Cell[CellGroupData[{
Cell[20615, 550, 412, 8, 97, "Input",ExpressionUUID->"2cc04e67-2416-459f-a09e-d10d058e946a"],
Cell[CellGroupData[{
Cell[21052, 562, 323, 8, 22, "Print",ExpressionUUID->"59fd95ea-033c-4b3f-a41a-6fe933ae5299"],
Cell[21378, 572, 321, 8, 22, "Print",ExpressionUUID->"5b88b462-abbc-409a-984c-2e834e9cd8af"],
Cell[21702, 582, 351, 9, 22, "Print",ExpressionUUID->"ae5a0136-affa-4285-8e36-8f52ab8a8ab0"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22114, 598, 125, 0, 54, "Subsection",ExpressionUUID->"c35c28ac-0b1b-472b-a618-8ae21a9c35f9"],
Cell[22242, 600, 337, 5, 56, "Text",ExpressionUUID->"140d3b77-fd9c-46da-ac06-0d27859289da"],
Cell[CellGroupData[{
Cell[22604, 609, 715, 15, 165, "Input",ExpressionUUID->"36152b77-a0fd-4920-9712-6664c720d0f8"],
Cell[23322, 626, 363, 9, 22, "Print",ExpressionUUID->"aab858a9-b2de-483c-abcc-629212ce3a72"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


